The forgotten channels: charged Higgs boson decays to a $W^\pm$ and a non-SM-like Higgs boson

The presence of charged Higgs bosons is a generic prediction of multiplet extensions of the Standard Model (SM) Higgs sector. Focusing on the Two-Higgs-Doublet-Model (2HDM), we discuss the charged Higgs boson collider phenomenology in the theoretically and experimentally viable parameter space. While almost all existing experimental searches at the LHC target the fermionic decays of charged Higgs bosons, we point out that the bosonic decay channels -- especially the decay into a non-SM-like Higgs boson and a $W$ boson -- often dominate over the fermionic channels. Moreover, we revisit two genuine BSM effects on the properties of the discovered Higgs boson -- the charged Higgs contribution to the diphoton rate and the Higgs decay to two light Higgs bosons -- and their implication for the charged Higgs boson phenomenology. As main result of the present paper, we propose five two-dimensional benchmark scenarios with distinct phenomenological features in order to facilitate the design of dedicated LHC searches for charged Higgs bosons decaying into a $W$ boson and a light, non-SM-like Higgs boson.

==> anc/Readme.md <==
# Ancillary Data On Benchmark Scenarios and Cross Sections

### File Format
All data files are (compressed) tap-separated tabular files. The first row is a
header that specifies the column names. All files can be read e.g. using python
pandas:
```python
import pandas as pd
pd.read_table("cxn_HpmPhi.tsv.tar.gz")
```

All masses are in GeV and all cross sections are in pb.

### PDF
The MMHT2014 PDF set is used for all MadGraph-generated cross sections.

## Charged Higgs Production Cross Sections

### p p > t b H+-

NLO cross sections can be found at [here](https://twiki.cern.ch/twiki/bin/view/LHCPhysics/LHCHWGMSSMCharged).

### p p > H+- h_BSM/A

The underlying cross section values for Fig. 8 of the paper are available in the
`cxn_HpmPhi.tsv.xz` file. The file contains both the LO (`cxn_LO`) and NNLO
cross section (`cxn_NNLO`) prediction for the 13TeV LHC, as well as the NNLO/LO
K-factor that is used to obtain the NNLO prediction (`K_fac`). The mass grid
covers [10,500] GeV for phi = h_BSM/A (`mPhi`) and [100,500] GeV for H+-
(`mHp`). The cross section values are summed over both charges of H+-, the ratio
between H+ phi and H- phi production is the same as for Wh production in the SM.

### p p > H+- W-+

The underlying cross sections for the non-resonant b b > H+- W-+ contribution
shown in Fig. 10 of the paper are given in the `cxn_HpmWmp.tsv.xz` file. The
file contains both the LO (`cxn_LO`) and aNNLO cross section (`cxn_NNLO`)
prediction for the 13TeV LHC, as well as the NNLO/LO K-factor that is used to
obtain the NNLO prediction (`K_fac`). The mass grid covers [100,500] GeV for H+-
(`mHp`). The cross section values are summed over both charges of H+-.

## Benchmark Scenarios

The full data for the benchmark scenarios is contained in the `cH(W...).tar.xz`
data files. They can be read the same way as the cxn files.

The data files contain the full ScannerS output for points on a mass-grid that
spans the benchmark plane. The files refer to `h_1`, `h_2` and `H^\pm` as Hl,
Hh, and Hp, respectively. The branching ratios of all neutral and charged
scalars are included as e.g. `b_Hl_bb`. I.e. `b_Hp_WHl`, `b_Hp_WHh`, and
`b_Hp_WA` for the charged Higgs decays in the focus of the paper.

The charged Higgs production cross sections are included as `x_tHpm` for  `p p >
t b H+-`, `x_HpmWmp` for `p p > H+- W-+` and `x_HpmHl`/`x_HpmHh`/`x_HpmA` for `p
p > H+- h_1/h_2/A`. Neutral ggF and bbH cross sections are also included as e.g.
`x_Hl_gg` or `x_A_bb`.

Couplings of the neutral scalars to SM particles are also included as e.g.
`c_HlVV` for `c(h_1VV)`, `c_Hhuu_e` for `c(h_2 uu)=c(h_2 tt)`, or `c_All_o` for
`c(A tau tau)` (the `_e` and `_o` stand for CP-even and CP-odd).

See [2007.02985](https://arxiv.org/abs/2007.02985) and
https://gitlab.com/jonaswittbrodt/ScannerS for details on the other included
quantities.

### h125 and hBSM
The data files use the `h_1=Hl` and `h_2=Hh` convention instead of the `h125` and
`hBSM` used in the paper. Any quantity that involves the neutral CP-even Higgs
bosons can easily be converted from one convention into the other by using e.g.
```python
import pandas as pd
df = pd.read_table("...")

df["mhBSM"] = df.mHh
df.loc[df.mHl < 125.09, "mhBSM"] = df.mHl

df["b_Hp_WhBSM"] = df.b_Hp_WHh
df.loc[df.mHl < 125.09, "mhBSM"] = df.b_Hp_WHl

df["mu_h125_gamgam"] = df.mu_Hl_gamgam
df.loc[df.mHl < 125.09, "mu_h125_gamgam"] = df.mu_Hh_gamgam

# ...
```

